Gluon fragmentation into ${^{3}\hspace{-0.6mm}P_{J}^{[1,8]}}$ quark pair and test of NRQCD factorization at two-loop level

The next-to-leading order (NLO) ($\mathcal{O}(\alpha_s^3)$) corrections for gluon fragmentation functions to a heavy quark-antiquark pair in ${^{3}\hspace{-0.6mm}P_{J}^{[1,8]}}$ states are calculated within the NRQCD factorization. We use integration-by-parts reduction and differential equations to semi-analytically calculate fragmentation functions in full-QCD, and find that infrared divergences can be absorbed by the NRQCD long distance matrix elements. Thus, the NRQCD factorization conjecture is verified at two-loop level via a physical process, which is free of artificial ultraviolet divergences. Through matching procedure, infrared-safe short distance coefficients and $\mathcal{O}(\alpha_s^2)$ perturbative NRQCD matrix elements $\langle{\mathcal O}^{{^{3}\hspace{-0.6mm}P_{J}^{[1,8]}}}({^{3}\hspace{-0.6mm}S_{1}^{[8]}})\rangle_{\mathrm{NLO}}$ are obtained simultaneously. The NLO short distance coefficients are found to have significant corrections comparing with the LO ones.

==> ancillary/coefficient.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     40767,       1114]
NotebookOptionsPosition[     38039,       1061]
NotebookOutlinePosition[     38382,       1076]
CellTagsIndexPosition[     38339,       1073]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Readme", ":", " ", 
   RowBox[{
   "This", " ", "file", " ", "tells", " ", "you", " ", "how", " ", "to", " ", 
    "read", " ", "the", " ", "coefficient", " ", "from", " ", "the", " ", 
    "ancillary"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7607687235767117`*^9, 3.760768761123538*^9}, {
  3.760768804404395*^9, 
  3.7607688064359646`*^9}},ExpressionUUID->"00c9d9b1-bf57-40a3-bb0e-\
f91283a64f9b"],

Cell[CellGroupData[{

Cell["functions", "Subsubsection",
 CellChangeTimes->{{3.760768854592354*^9, 
  3.760768857687168*^9}},ExpressionUUID->"1d555b05-065f-4d92-a867-\
e23658dd65d9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PSToExp", "[", 
    RowBox[{"0", ",", "var_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PSToExp", "[", 
    RowBox[{"powerseries_", ",", "var_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"powerseries", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"var", "^", 
      RowBox[{"Range", "[", 
       RowBox[{
        RowBox[{"powerseries", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"powerseries", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "+", 
         RowBox[{"powerseries", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plustoexp", "[", "pluslist_", "]"}], ":=", 
   RowBox[{"Dot", "[", 
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"pluslist", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"DiracDelta", "[", 
          RowBox[{"1", "-", "z"}], "]"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"PlusFunction", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], ",", 
         RowBox[{"PlusFunction", "[", 
          FractionBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}], 
           RowBox[{"1", "-", "z"}]], "]"}], ",", 
         RowBox[{"PlusFunction", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}], "^", "2"}], 
           RowBox[{"1", "-", "z"}]], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "f"], ",", 
       SubscriptBox["N", "c"], ",", 
       SuperscriptBox[
        SubscriptBox["N", "c"], 
        RowBox[{"-", "1"}]]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sertoexp", "[", "list_", "]"}], ":=", 
   RowBox[{"Dot", "[", 
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"PSToExp", "[", 
           RowBox[{"#", ",", "z"}], "]"}], "&"}], ",", "list", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], ",", 
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"Log", "[", "z", "]"}], ",", 
         RowBox[{"Reverse", "@", 
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "f"], ",", 
       SubscriptBox["N", "c"], ",", 
       SuperscriptBox[
        SubscriptBox["N", "c"], 
        RowBox[{"-", "1"}]]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8135512661244035`*^9, 3.8135512897651815`*^9}, {
  3.8135513794491405`*^9, 3.813551396659316*^9}, {3.813551443605872*^9, 
  3.813551470858699*^9}, {3.8135545934059734`*^9, 3.813554620597822*^9}, {
  3.8135707551596365`*^9, 3.8135707554911995`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d0ab08fa-f99f-4a41-bf8a-1a2422f05daf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
read the data from \[OpenCurlyDoubleQuote]3P01.txt\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]3P11.txt\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]3P21.txt\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]3Pj8.txt\[CloseCurlyDoubleQuote]\
\>", "Subsubsection",
 CellChangeTimes->{{3.7607688700619297`*^9, 3.7607688904216547`*^9}, {
  3.8135554698536224`*^9, 3.813555496409023*^9}, {3.8135556322402143`*^9, 
  3.8135556613643055`*^9}},ExpressionUUID->"c2446dd6-2c50-425b-b8a3-\
a2188de6b5a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"current", " ", "=", " ", 
   RowBox[{"DirectoryName", "[", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"$FrontEnd", " ", "===", " ", "Null"}], ",", " ", 
      "$InputFileName", ",", " ", 
      RowBox[{"NotebookFileName", "[", "]"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "current", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.759993930481863*^9, 3.75999393546586*^9}, {
  3.760482194925968*^9, 3.760482196234475*^9}, {3.7607689132802963`*^9, 
  3.7607689137798896`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"55f56ebc-185d-47e2-8c08-430d6b2522bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "LO", " ", 
    RowBox[{"SDCs", ":", " ", 
     RowBox[{
      SubscriptBox["d", "LO"], 
      RowBox[{"(", "z", ")"}], " ", "in", " ", "Eq", 
      RowBox[{"(", "3.11", ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dlo", "[", 
     RowBox[{"color_", ",", "spin_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Q", ",", "P"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Q", "=", 
        RowBox[{"Switch", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"color", ",", "spin"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          FractionBox["1", "3"], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          FractionBox["1", "6"], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          FractionBox["7", "30"], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "\"\<j\>\""}], "}"}], ",", 
          FractionBox["2", "9"]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"P", "=", 
        RowBox[{"Switch", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"color", ",", "spin"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"z", 
             RowBox[{"(", 
              RowBox[{"85", "-", 
               RowBox[{"26", "z"}]}], ")"}]}], "6"], "+", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"3", "z"}]}], ")"}], 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"z", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", "z"}]}], ")"}]}], "3"]}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"z", 
             RowBox[{"(", 
              RowBox[{"11", "-", 
               RowBox[{"4", "z"}]}], ")"}]}], "3"], "+", 
           RowBox[{
            FractionBox["12", "5"], 
            RowBox[{"(", 
             RowBox[{"2", "-", "z"}], ")"}], 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "\"\<j\>\""}], "}"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{"21", "-", 
               RowBox[{"10", " ", "z"}]}], ")"}]}], "6"], " ", "+", 
           RowBox[{
            FractionBox[
             RowBox[{"13", "-", 
              RowBox[{"7", " ", "z"}]}], "3"], 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Q", "-", 
           RowBox[{
            FractionBox["2", "3"], 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               SubscriptBox["\[Mu]", "0"], "2"], 
              RowBox[{"4", 
               SuperscriptBox["Mb", "2"]}]], "]"}]}]}], ")"}], 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "3"], 
         FractionBox["z", 
          RowBox[{"PlusFunction", "[", 
           RowBox[{"1", "-", "z"}], "]"}]]}], "+", "P"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.81356083858873*^9, 3.8135608519621964`*^9}, 
   3.8135612255535927`*^9, {3.813561392199624*^9, 3.8135615242654552`*^9}, {
   3.813561573932014*^9, 3.8135615777299576`*^9}, {3.813561662629882*^9, 
   3.8135616884248133`*^9}, {3.813561799901169*^9, 3.813561946269512*^9}, {
   3.813562038591755*^9, 3.813562039416473*^9}, {3.8135620949700794`*^9, 
   3.813562147983759*^9}, {3.813562213403228*^9, 3.8135622896601257`*^9}, {
   3.813562333529979*^9, 3.8135623434110217`*^9}, {3.8135623951103454`*^9, 
   3.8135624617497106`*^9}, {3.813563128935142*^9, 3.813563130239147*^9}, 
   3.8135637402429595`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"64c040d5-fc8f-49e0-b1c1-6e91aeb23963"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "NLO", " ", 
    RowBox[{"SDCs", ":", " ", 
     RowBox[{
      SubscriptBox["d", "NLO"], 
      RowBox[{"(", "z", ")"}], " ", "in", " ", "Eq", 
      RowBox[{"(", "3.19", ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dnlo", "[", 
     RowBox[{"color_", ",", "spin_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plus", ",", "ser"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plus", ",", "ser"}], "}"}], "=", 
        RowBox[{"Get", "[", 
         RowBox[{"\"\<3P\>\"", "<>", 
          RowBox[{"ToString", "[", "spin", "]"}], " ", "<>", " ", 
          RowBox[{"ToString", "[", "color", "]"}], "<>", "\"\<.coeff\>\""}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"plus", "=", 
        RowBox[{"plustoexp", "[", "plus", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ser", "=", 
        RowBox[{"sertoexp", "/@", "ser"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox[
            SubscriptBox["\[Mu]", "r"], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["Mb", "2"]}]], "]"}], "*", 
         FractionBox[
          RowBox[{
           RowBox[{"11", 
            SubscriptBox["N", "c"]}], "-", 
           RowBox[{"2", 
            SubscriptBox["n", "f"]}]}], "6"], " ", 
         RowBox[{"dlo", "[", 
          RowBox[{"color", ",", "spin"}], "]"}]}], "\[IndentingNewLine]", "+",
         "plus", "\[IndentingNewLine]", "+", 
        RowBox[{"Piecewise", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"ser", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"0", "<", "z", "<", 
              RowBox[{"1", "/", "4"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"ser", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "/.", 
              RowBox[{"z", "\[Rule]", 
               RowBox[{"z", "-", 
                RowBox[{"1", "/", "2"}]}]}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "4"}], "\[LessEqual]", "z", "\[LessEqual]", 
              RowBox[{"3", "/", "4"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"ser", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "/.", 
              RowBox[{"z", "\[Rule]", 
               RowBox[{"1", "-", "z"}]}]}], ",", 
             RowBox[{
              RowBox[{"3", "/", "4"}], "<", "z", "<", "1"}]}], "}"}]}], "}"}],
          "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.813563693647998*^9, 3.8135637922001543`*^9}, {
  3.8135638326439085`*^9, 3.8135638644780436`*^9}, {3.8135640606964173`*^9, 
  3.8135641334651194`*^9}, {3.8135643093339605`*^9, 3.813564322013423*^9}, {
  3.813564389671831*^9, 3.813564396895107*^9}, {3.813569307967578*^9, 
  3.8135693352821407`*^9}, {3.8136403795000625`*^9, 3.813640394826666*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"6c4279b9-d131-4700-88ed-e2c33c36b028"]
}, Open  ]],

Cell[CellGroupData[{

Cell["examples at z=0.6", "Subsubsection",
 CellChangeTimes->{{3.7608384546602554`*^9, 3.7608384663849125`*^9}, {
  3.7608387211139107`*^9, 
  3.7608387467862806`*^9}},ExpressionUUID->"fc7a8abc-c809-4c8a-81ea-\
b3f95cf6ee7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "LO", " ", "SDC", " ", 
    SuperscriptBox[
     RowBox[{"of", "  "}], "3"], 
    SubsuperscriptBox["P", "0", 
     RowBox[{"[", "1", "]"}]], " ", "process", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Alpha]", "s"], "=", "0.181"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"The", " ", "overall", " ", "factor", " ", "is", " ", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         SubscriptBox["N", "c"], "*", 
         SuperscriptBox["Mb", "5"]}], ")"}]}]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dlo3p01", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"181", "/", "1000"}], ")"}], "2"], "*", 
         RowBox[{"dlo", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Mu]", "0"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}], ",", 
          RowBox[{
           SubscriptBox["\[Mu]", "r"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}], ",", 
          RowBox[{
           SubscriptBox["\[Mu]", "f"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"_DiracDelta", "\[Rule]", "0"}], ",", 
         RowBox[{"PlusFunction", "\[Rule]", "Identity"}]}], "}"}]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"3", "/", "5"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"the", " ", "LO"}], "+", 
     RowBox[{"NLO", " ", "SDC", " ", 
      SuperscriptBox[
       RowBox[{"of", "  "}], "3"], 
      SubsuperscriptBox["P", "0", 
       RowBox[{"[", "1", "]"}]], " ", "process", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Alpha]", "s"], "=", "0.181"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"The", " ", "overall", " ", "factor", " ", "is", " ", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           SubscriptBox["N", "c"], "*", 
           SuperscriptBox["Mb", "5"]}], ")"}]}]}], ")"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dnlo3p01", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"181", "/", "1000"}], ")"}], "3"], "\[Pi]"], "*", 
           RowBox[{"dnlo", "[", 
            RowBox[{"1", ",", "0"}], "]"}]}], "+", "dlo3p01"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Mu]", "0"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Mu]", "r"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Mu]", "f"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"_DiracDelta", "\[Rule]", "0"}], ",", 
          RowBox[{"PlusFunction", "\[Rule]", "Identity"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["n", "f"], "\[Rule]", "4"}], ",", 
         RowBox[{
          SubscriptBox["N", "c"], "\[Rule]", "3"}]}], "}"}]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"3", "/", "5"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"K", "-", 
     RowBox[{"factor", " ", 
      SuperscriptBox[
       RowBox[{"of", "  "}], "3"], 
      SubsuperscriptBox["P", "0", 
       RowBox[{"[", "1", "]"}]], " ", "process"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"K3p01", "=", 
    RowBox[{"dnlo3p01", "/", "dlo3p01"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8135645826388893`*^9, 3.8135646279255357`*^9}, {
  3.813564658438059*^9, 3.8135646650101013`*^9}, {3.8135647319635878`*^9, 
  3.8135647437684317`*^9}, {3.813564783456961*^9, 3.813565032136842*^9}, {
  3.813565780483034*^9, 3.813565813845295*^9}, {3.8135748317142534`*^9, 
  3.813574834302371*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"730ef2e8-5f73-4567-8bec-65c83c91dd31"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "-", "9.27045890734439635631640827192201114351361367114152729906733830280282\
758523969955843159408552752542186552282362996956197186673748015158297975985585\
715383415312312616234673806584999993286716356641351163973084031212`199.\
4874020158685"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8135650353003664`*^9, 3.813570840725597*^9, 
  3.81357132573333*^9, 3.813640416357894*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"42b31f85-803e-4ec6-8ccc-512ece6270b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "LO", " ", "SDC", " ", 
    SuperscriptBox[
     RowBox[{"of", "  "}], "3"], 
    SubsuperscriptBox["P", "1", 
     RowBox[{"[", "1", "]"}]], " ", "process", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Alpha]", "s"], "=", "0.181"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"The", " ", "overall", " ", "factor", " ", "is", " ", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         SubscriptBox["N", "c"], "*", 
         SuperscriptBox["Mb", "5"]}], ")"}]}]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dlo3p11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"181", "/", "1000"}], ")"}], "2"], "*", 
         RowBox[{"dlo", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Mu]", "0"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}], ",", 
          RowBox[{
           SubscriptBox["\[Mu]", "r"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}], ",", 
          RowBox[{
           SubscriptBox["\[Mu]", "f"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"_DiracDelta", "\[Rule]", "0"}], ",", 
         RowBox[{"PlusFunction", "\[Rule]", "Identity"}]}], "}"}]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"3", "/", "5"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"the", " ", "LO"}], "+", 
     RowBox[{"NLO", " ", "SDC", " ", 
      SuperscriptBox[
       RowBox[{"of", "  "}], "3"], 
      SubsuperscriptBox["P", "1", 
       RowBox[{"[", "1", "]"}]], " ", "process", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Alpha]", "s"], "=", "0.181"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"The", " ", "overall", " ", "factor", " ", "is", " ", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           SubscriptBox["N", "c"], "*", 
           SuperscriptBox["Mb", "5"]}], ")"}]}]}], ")"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dnlo3p11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"181", "/", "1000"}], ")"}], "3"], "\[Pi]"], "*", 
           RowBox[{"dnlo", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", "dlo3p11"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Mu]", "0"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Mu]", "r"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Mu]", "f"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"_DiracDelta", "\[Rule]", "0"}], ",", 
          RowBox[{"PlusFunction", "\[Rule]", "Identity"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["n", "f"], "\[Rule]", "4"}], ",", 
         RowBox[{
          SubscriptBox["N", "c"], "\[Rule]", "3"}]}], "}"}]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"3", "/", "5"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"K", "-", 
     RowBox[{"factor", " ", 
      SuperscriptBox[
       RowBox[{"of", "  "}], "3"], 
      SubsuperscriptBox["P", "1", 
       RowBox[{"[", "1", "]"}]], " ", "process"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"K3p11", "=", 
    RowBox[{"dnlo3p11", "/", "dlo3p11"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8135743969736223`*^9, 3.8135744137686996`*^9}, {
  3.8135744478842087`*^9, 3.8135744696405144`*^9}, {3.813574829056983*^9, 
  3.8135748366298656`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b0edd1af-8b04-4f1a-9413-12dd3011fed8"],

Cell[BoxData[
 FormBox["0.\
710113197668324622251756234935770929529159761237599599844519469955667541591883\
680586616231935213187625614194098905183957664876717778294529693284123533767404\
15762964878300010758939092415872626418985025119492143316`199.49778637441156", 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.8135744211771264`*^9, 3.8135744487673492`*^9}, 
   3.8136404187277327`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"ab922773-b24b-4141-90f4-27bf9a12b591"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "LO", " ", "SDC", " ", 
    SuperscriptBox[
     RowBox[{"of", "  "}], "3"], 
    SubsuperscriptBox["P", "2", 
     RowBox[{"[", "1", "]"}]], " ", "process", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Alpha]", "s"], "=", "0.181"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"The", " ", "overall", " ", "factor", " ", "is", " ", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         SubscriptBox["N", "c"], "*", 
         SuperscriptBox["Mb", "5"]}], ")"}]}]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dlo3p21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"181", "/", "1000"}], ")"}], "2"], "*", 
         RowBox[{"dlo", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Mu]", "0"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}], ",", 
          RowBox[{
           SubscriptBox["\[Mu]", "r"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}], ",", 
          RowBox[{
           SubscriptBox["\[Mu]", "f"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"_DiracDelta", "\[Rule]", "0"}], ",", 
         RowBox[{"PlusFunction", "\[Rule]", "Identity"}]}], "}"}]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"3", "/", "5"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"the", " ", "LO"}], "+", 
     RowBox[{"NLO", " ", "SDC", " ", 
      SuperscriptBox[
       RowBox[{"of", "  "}], "3"], 
      SubsuperscriptBox["P", "2", 
       RowBox[{"[", "1", "]"}]], " ", "process", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Alpha]", "s"], "=", "0.181"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"The", " ", "overall", " ", "factor", " ", "is", " ", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           SubscriptBox["N", "c"], "*", 
           SuperscriptBox["Mb", "5"]}], ")"}]}]}], ")"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dnlo3p21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"181", "/", "1000"}], ")"}], "3"], "\[Pi]"], "*", 
           RowBox[{"dnlo", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", "dlo3p21"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Mu]", "0"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Mu]", "r"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Mu]", "f"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"_DiracDelta", "\[Rule]", "0"}], ",", 
          RowBox[{"PlusFunction", "\[Rule]", "Identity"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["n", "f"], "\[Rule]", "4"}], ",", 
         RowBox[{
          SubscriptBox["N", "c"], "\[Rule]", "3"}]}], "}"}]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"3", "/", "5"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"K", "-", 
     RowBox[{"factor", " ", 
      SuperscriptBox[
       RowBox[{"of", "  "}], "3"], 
      SubsuperscriptBox["P", "2", 
       RowBox[{"[", "1", "]"}]], " ", "process"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"K3p21", "=", 
    RowBox[{"dnlo3p21", "/", "dlo3p21"}]}]}]}]], "Input",
 CellChangeTimes->{{3.813574487530064*^9, 3.813574499357526*^9}, {
  3.8135746086860476`*^9, 3.8135746447131314`*^9}, {3.8135748402340918`*^9, 
  3.813574843713245*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e9cea48b-cbc3-452a-8ce6-5ecb30dbaaef"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "-", "0.15006520884629550860462699882296904271029837260830904878598547330997\
658112436583254816312468700694501420867010566542209911196564729235498015425742\
082350534050236330777027998878302854495647830354674043461044161213`198.\
44718593262115"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.813574743026601*^9, 3.813640421746699*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"c0bbe46a-5ecf-441a-ab4e-f061cb0e3957"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "LO", " ", "SDC", " ", 
    SuperscriptBox[
     RowBox[{"of", "  "}], "3"], 
    SubsuperscriptBox["P", "J", 
     RowBox[{"[", "8", "]"}]], " ", "process", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Alpha]", "s"], "=", "0.181"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"The", " ", "overall", " ", "factor", " ", "is", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["N", "c"], "2"], "-", "4"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", 
         SubscriptBox["N", "c"], "*", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["N", "c"], "2"], "-", "1"}], ")"}], "*", 
         SuperscriptBox["Mb", "5"]}], ")"}]}]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dlo3pj8", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"181", "/", "1000"}], ")"}], "2"], "*", 
         RowBox[{"dlo", "[", 
          RowBox[{"8", ",", "\"\<j\>\""}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Mu]", "0"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}], ",", 
          RowBox[{
           SubscriptBox["\[Mu]", "r"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}], ",", 
          RowBox[{
           SubscriptBox["\[Mu]", "f"], "\[Rule]", 
           RowBox[{"2", "Mb"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"_DiracDelta", "\[Rule]", "0"}], ",", 
         RowBox[{"PlusFunction", "\[Rule]", "Identity"}]}], "}"}]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"3", "/", "5"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"the", " ", "LO"}], "+", 
     RowBox[{"NLO", " ", "SDC", " ", "of", 
      SuperscriptBox["  ", "3"], 
      SubsuperscriptBox["P", "J", 
       RowBox[{"[", "8", "]"}]], " ", "process", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Alpha]", "s"], "=", "0.181"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"The", " ", "overall", " ", "factor", " ", "is", " ", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           SubscriptBox["N", "c"], "*", 
           SuperscriptBox["Mb", "5"]}], ")"}]}]}], ")"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dnlo3pj8", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"181", "/", "1000"}], ")"}], "3"], "\[Pi]"], "*", 
           RowBox[{"dnlo", "[", 
            RowBox[{"8", ",", "\"\<j\>\""}], "]"}]}], "+", "dlo3pj8"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Mu]", "0"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Mu]", "r"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Mu]", "f"], "\[Rule]", 
            RowBox[{"2", "Mb"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"_DiracDelta", "\[Rule]", "0"}], ",", 
          RowBox[{"PlusFunction", "\[Rule]", "Identity"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["n", "f"], "\[Rule]", "4"}], ",", 
         RowBox[{
          SubscriptBox["N", "c"], "\[Rule]", "3"}]}], "}"}]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"3", "/", "5"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"K", "-", 
     RowBox[{"factor", " ", "of", 
      SuperscriptBox["  ", "3"], 
      SubsuperscriptBox["P", "J", 
       RowBox[{"[", "8", "]"}]], " ", "process"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"K3pj8", "=", 
    RowBox[{"dnlo3pj8", "/", "dlo3pj8"}]}]}]}]], "Input",
 CellChangeTimes->{{3.813574628926607*^9, 3.813574670469798*^9}, {
  3.813574752537357*^9, 3.8135747902057657`*^9}, {3.8135748249868135`*^9, 
  3.813574847830222*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"91355324-e99e-4429-87e0-6ff307b8c0f5"],

Cell[BoxData[
 FormBox["1.\
020569544986190097872197401814621715355118579012327243036510946475267785819168\
565193328604426626865971710072478353770790301853270706425600457275149664012704\
12678034564610550933415207158380841629963103254029930613`199.1783157567472", 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.813574791725877*^9, 3.8136404239102206`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"a935fc2d-1417-4887-8ad2-012986aeebf5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["singularities at z=0", "Subsubsection",
 CellChangeTimes->{{3.7608384546602554`*^9, 3.7608384663849125`*^9}, {
  3.7608387211139107`*^9, 3.7608387467862806`*^9}, {3.813574018908353*^9, 
  3.8135740269513874`*^9}},ExpressionUUID->"aed401ad-19e6-4a7b-8928-\
dffa4e1c16fd"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "singularities", " ", "at", " ", "z"}], "=", 
    RowBox[{"0", " ", "are", " ", "proportional", " ", "to", " ", 
     RowBox[{"1", "/", 
      RowBox[{"z", ".", " ", "The"}]}], " ", "coefficients", " ", "are", " ", 
     "fitted", " ", "to", " ", "analytical", " ", 
     RowBox[{"numbers", ".", " ", "In"}], " ", "this", " ", "section"}]}], 
   ",", " ", 
   RowBox[{
   "the", " ", "numerical", " ", "precisions", " ", "of", " ", "the", " ", 
    "first", " ", "order", " ", "coefficients", " ", "are", " ", "also", " ", 
    "shown", " ", 
    RowBox[{"clearly", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.813574095256581*^9, 3.8135742306209526`*^9}, {
  3.813574337309365*^9, 
  3.813574381976447*^9}},ExpressionUUID->"e11bc529-b022-4f1a-afeb-\
cedd9e9022f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sing0", "[", 
    RowBox[{"color_", ",", "spin_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "ser", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ser", "=", 
       RowBox[{"Get", "[", 
        RowBox[{"\"\<3P\>\"", "<>", 
         RowBox[{"ToString", "[", "spin", "]"}], " ", "<>", " ", 
         RowBox[{"ToString", "[", "color", "]"}], "<>", "\"\<.coeff\>\""}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ser", "=", 
       RowBox[{"ser", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ser", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813573163949757*^9, 3.813573196325642*^9}, {
   3.8135732487825885`*^9, 3.8135732965146465`*^9}, {3.8135733267244034`*^9, 
   3.813573367482991*^9}, 3.8135734092890415`*^9, {3.813573511720358*^9, 
   3.813573518196226*^9}, {3.8135740476456485`*^9, 3.8135740522844987`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ef35e02a-8de5-4cae-8df6-27d796fd36f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"analyticsing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "36"], " ", 
      RowBox[{"(", 
       RowBox[{"63", "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "9"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "45"], " ", 
      RowBox[{"(", 
       RowBox[{"63", "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "36"], " ", 
      RowBox[{"(", 
       RowBox[{"43", "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813574285557615*^9, 3.813574293798481*^9}, {
  3.8136404440227113`*^9, 3.8136404454673805`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"ed93cced-71e0-4430-9faa-b0fa1ead7ea8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MapThread", "[", 
  RowBox[{"sing0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", "\"\<j\>\""}], "}"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"analyticsing", "-", "%"}]}], "Input",
 CellChangeTimes->{{3.813574304817593*^9, 3.81357431653981*^9}, {
   3.8135748837948427`*^9, 3.8135748889273252`*^9}, 3.813640461932806*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"143c7ed2-3b66-46b3-8af8-419d78a2b8a9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
    "-", "0.443245422464301915296553555528033585625266534942397916980744305826\
676627204267831778171867493011607072005758616449587572838299582673343717246803\
92844115503577564441249035014012700134249618673972908207839318714776`200."}], 
    ",", 
    RowBox[{
    "-", "1.526578755797635248629886888861366918958599868275731250314077639160\
009960537601165111505200826344940405339091949782920906171632916006677050580137\
2617744883691089777458236834734603346758295200730624154117265204811`200."}], 
    ",", 
    RowBox[{
    "-", "0.793245422464301915296553555528033585625266534942397916980744305826\
676627204267831778171867493011607072005758616449587572838299582673343717246803\
92844115503577564441249035014012700134249618673972908207839318714777`200."}], 
    ",", 
    RowBox[{
    "-", "0.998800978019857470852109111083589141180822090497953472536299861382\
232182759823387333727423048567162627561314172005143128393855138228899272802359\
48399671059133119996804590569568255689805174229528463763394874270331`200."}]}]\
, "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8135743285513935`*^9, 3.8135748901778083`*^9, 
  3.8136404687640915`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"ed215399-117e-4a4b-a257-9ff504c97a08"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "0``200.3533557408004", ",", "0``199.81628078564893", ",", 
    "0``200.10059242537847", ",", "0``200.00052104106194"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8135743285513935`*^9, 3.8135748901778083`*^9, 
  3.813640468767085*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"590973e4-36c6-480b-a340-2fa56fa829cd"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 444, 10, 28, "Input",ExpressionUUID->"00c9d9b1-bf57-40a3-bb0e-f91283a64f9b"],
Cell[CellGroupData[{
Cell[1027, 34, 160, 3, 44, "Subsubsection",ExpressionUUID->"1d555b05-065f-4d92-a867-e23658dd65d9"],
Cell[1190, 39, 3055, 88, 108, "Input",ExpressionUUID->"d0ab08fa-f99f-4a41-bf8a-1a2422f05daf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4282, 132, 515, 9, 44, "Subsubsection",ExpressionUUID->"c2446dd6-2c50-425b-b8a3-a2188de6b5a0"],
Cell[4800, 143, 633, 14, 48, "Input",ExpressionUUID->"55f56ebc-185d-47e2-8c08-430d6b2522bf"],
Cell[5436, 159, 4486, 120, 206, "Input",ExpressionUUID->"64c040d5-fc8f-49e0-b1c1-6e91aeb23963"],
Cell[9925, 281, 3294, 82, 224, "Input",ExpressionUUID->"6c4279b9-d131-4700-88ed-e2c33c36b028"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13256, 368, 225, 4, 44, "Subsubsection",ExpressionUUID->"fc7a8abc-c809-4c8a-81ea-b3f95cf6ee7f"],
Cell[CellGroupData[{
Cell[13506, 376, 4241, 119, 158, "Input",ExpressionUUID->"730ef2e8-5f73-4567-8bec-65c83c91dd31"],
Cell[17750, 497, 505, 9, 32, "Output",ExpressionUUID->"42b31f85-803e-4ec6-8ccc-512ece6270b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18292, 511, 4095, 117, 158, "Input",ExpressionUUID->"b0edd1af-8b04-4f1a-9413-12dd3011fed8"],
Cell[22390, 630, 474, 8, 32, "Output",ExpressionUUID->"ab922773-b24b-4141-90f4-27bf9a12b591"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22901, 643, 4091, 117, 158, "Input",ExpressionUUID->"e9cea48b-cbc3-452a-8ce6-5ecb30dbaaef"],
Cell[26995, 762, 458, 8, 32, "Output",ExpressionUUID->"c0bbe46a-5ecf-441a-ab4e-f061cb0e3957"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27490, 775, 4323, 123, 158, "Input",ExpressionUUID->"91355324-e99e-4429-87e0-6ff307b8c0f5"],
Cell[31816, 900, 441, 7, 32, "Output",ExpressionUUID->"a935fc2d-1417-4887-8ad2-012986aeebf5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32306, 913, 276, 4, 44, "Subsubsection",ExpressionUUID->"aed401ad-19e6-4a7b-8928-dffa4e1c16fd"],
Cell[32585, 919, 858, 19, 28, "Input",ExpressionUUID->"e11bc529-b022-4f1a-afeb-cedd9e9022f6"],
Cell[33446, 940, 1217, 27, 105, "Input",ExpressionUUID->"ef35e02a-8de5-4cae-8df6-27d796fd36f7"],
Cell[34666, 969, 1049, 32, 45, "Input",ExpressionUUID->"ed93cced-71e0-4430-9faa-b0fa1ead7ea8"],
Cell[CellGroupData[{
Cell[35740, 1005, 578, 13, 48, "Input",ExpressionUUID->"143c7ed2-3b66-46b3-8af8-419d78a2b8a9"],
Cell[36321, 1020, 1301, 26, 90, "Output",ExpressionUUID->"ed215399-117e-4a4b-a257-9ff504c97a08"],
Cell[37625, 1048, 386, 9, 39, "Output",ExpressionUUID->"590973e4-36c6-480b-a340-2fa56fa829cd"]
}, Open  ]]
}, Open  ]]
}
]
*)


